Automatic Generators for a Family of Matrix Multiplication Routines with Apache TVM

We explore the utilization of the Apache TVM open source framework to automatically generate a family of algorithms that follow the approach taken by popular linear algebra libraries, such as GotoBLAS2, BLIS and OpenBLAS, in order to obtain high-performance blocked formulations of the general matrix multiplication (GEMM). % In addition, we fully automatize the generation process, by also leveraging the Apache TVM framework to derive a complete variety of the processor-specific micro-kernels for GEMM. This is in contrast with the convention in high performance libraries, which hand-encode a single micro-kernel per architecture using Assembly code. % In global, the combination of our TVM-generated blocked algorithms and micro-kernels for GEMM 1)~improves portability, maintainability and, globally, streamlines the software life cycle; 2)~provides high flexibility to easily tailor and optimize the solution to different data types, processor architectures, and matrix operand shapes, yielding performance on a par (or even superior for specific matrix shapes) with that of hand-tuned libraries; and 3)~features a small memory footprint.

==> Codes/im2col.c <==
for ( jci=0; jci<ci; jci++ ) {              // L1 
  for ( jhf=0; jhf<hf; jhf++ )              // L2 
    for ( jwf=0; jwf<wf; jwf++ )            // L3 
      r = jci * jhf * jwf + jhf * jwf + jwf;
      for ( jt=0; jt<t; jt++ )              // L4 
        for ( jho=0; jh<ho; jh++ )          // L5 
          for ( jwo=0; jw<wo; jw++) {       // L6 
            c = jt * jho * jwo + jho * jwo + jwo;
            B[r][c] = 
                 I[jt][jci][jho*hs-hp][jwo*ws-wp];
          }



==> Codes/schedule.c <==
sched[C].reorder(pc, jc, ic, pr, ir, jr)


==> Pycodes/Olds/basic_GEMM_OLD.py <==
import tvm; from tvm import *

def basic_GEMM(m, n, k):
  # Input operands
  A = te.placeholder((m, k))
  B = te.placeholder((k, n))

  # Define output operand for GEMM
  p = te.reduce_axis((0, k))
  C = te.compute((m, n), lambda i, j: 
                 te.sum(A[i, p] * B[p, j], 
                 axis=p))

  # Create schedule with enforced
  # loop ordering as i->j->p
  #   i,j traverse the (m,n)-dimensions
  #   p traverses the k-dimension
  sched_basic = te.create_schedule(C.op)
  (i, j) = C.op.axis
  (p,)   = C.op.reduce_axis
  sched_basic[C].reorder(i,j,p)

  # Generate code with LLVM backend
  return tvm.build(sched_basic, [A, B, C], 
                   target="llvm")


==> Pycodes/Olds_noParts/basic_GEMM.py <==
import tvm; from tvm import *

def basic_GEMM(m, n, k):
  # B1) Define operation
  A = te.placeholder((m, k), name="A")
  B = te.placeholder((k, n), name="B")
  p = te.reduce_axis((0, k), "p")
  C = te.compute((m, n), lambda i, j: 
                 te.sum(A[i, p] * B[p, j], 
                 axis=p), name="C")

  # B2) Prepare schedule 
  sched  = te.create_schedule(C.op)
  (i, j) = C.op.axis
  (p,)   = C.op.reduce_axis

  # B3) Loop schedule i->j->p
  sched[C].reorder(i, j, p)

  #print pseudo-code
  print(tvm.lower(sched, [A, B, C], 
                  simple_mode=True))

  # B4) Generate code with LLVM backend
  return tvm.build(sched, [A, B, C], 
                   target="llvm")


==> Pycodes/Olds_noParts/short_basic_GEMM.py <==
def basic_GEMM(m, n, k):
  # B1) Define operation
  A = te.placeholder((m, k), name="A")
  B = te.placeholder((k, n), name="B")
  p = te.reduce_axis((0, k), "p")
  C = te.compute((m, n), lambda i, j: 
                 te.sum(A[i, p] * B[p, j], 
                 axis=p), name="C")

  # B2) Prepare schedule 
  sched  = te.create_schedule(C.op)
  (i, j) = C.op.axis
  (p,)   = C.op.reduce_axis

  # B3) Loop schedule i->j->p
  sched[C].reorder(i, j, p)

  # B4) Generate code with LLVM backend
  return tvm.build(sched, [A, B, C], 
                   target="llvm")


==> Pycodes/Olds_noParts/short_blocked_GEMM.py <==
def block_GEMM(m, n, k, mc, nc, kc):
  # B1) as in basic_GEMM
  # Omitted for brevity

  # B2) Prepare schedule 
  sched = te.create_schedule(C.op)
  ic, jc, \
  ir, jr = sched[C].tile(C.op.axis[0], 
                         C.op.axis[1], mc, nc)
  pc, pr = sched[C].split(p, factor=kc)

  # B3) Loop schedule as in B3A2C0
  sched[C].reorder(jc, pc, ic, jr, ir, pr)

  # B4) Generate code with LLVM backend
  return tvm.build(sched, [A, B, C], 
                   target="llvm") 


==> Pycodes/Olds_noParts/short_opt_GEMM.py <==
def opt_GEMM(m, n, k, mc, nc, kc, mr, nr):
  # P1), P2), P3) as in pack_GEMM
  # Omitted for brevity

  # P4) Expose loops inside micro-kernel
  ir, it = sched[C].split(ir, factor=mr)
  jr, jt = sched[C].split(jr, factor=nr)

  # P5) Loop schedule as in B3A2C0
  sched[C].reorder(jc, pc, ic, 
                   jr, ir, pr, it, jt)

  # P6) Unroll+vectorize micro-kernel loops
  sched[C].unroll(it)
  sched[C].vectorize(jt)
  i, j = Bc.op.axis
  sched[Bc].vectorize(j)
  i, j, q, r = Ac.op.axis
  sched[Ac].vectorize(r)
  
  # P7) Generate code with LLVM backend
  return tvm.build(sched, [A, B, C], 
                   target="llvm")


==> Pycodes/Olds_noParts/short_packed_A3C2B0.py <==
def GEMM_A3C2B0(m, n, k, mc, nc, kc, kr, nr):
  # P1) Input operands
  A = te.placeholder((m, k), name="A")
  B = te.placeholder((k, n), name="B")
    
  # P2) Packing schemes
  Ac = te.compute((math.ceil(m/mc), 
                   math.ceil(k/kr), mc, kr), 
                   lambda i, j, q, r:
                   A[i * mc + q, j * kr + r], 
                   name="Ac")
  bc = te.compute((math.ceil(k/kr), 
                   math.ceil(n/nr), kr, nr), 
                   lambda i, j, q, r: 
                   B[i * kr + q, j * nr + r], 
                   name="bc")
    
  # P3) Product operation
  p = te.reduce_axis((0, k), "p")
  C = te.compute((m, n), lambda m, n: 
         te.sum(Ac[m // mc, p // kr, 
                   tvm.tir.indexmod(m, mc), 
                   tvm.tir.indexmod(p, kr)] * 
                bc[p // kr, n // nr, 
                   tvm.tir.indexmod(p, kr), 
                   tvm.tir.indexmod(n, nr)], 
                axis=p), name="C")

  sched = te.create_schedule(C.op)

  cic, cjc, \
  cir, cpr = sched[C].tile(C.op.axis[0], 
                           C.op.axis[1], 
                           mc, nc)

  Cc = sched.cache_write(C, "global")

  ic, jc, \
  ir, jr = sched[Cc].tile(Cc.op.axis[0], 
                          Cc.op.axis[1], 
                          mc, nc)
  pc, pr = sched[Cc].split(p, factor=kc)

  # P4) Loop ordering
  sched[Cc].reorder(ic, pc, jc, pr, jr, ir)
    
  # P5) Packing placement
  sched[Cc].compute_at(sched[C], cic)
  sched[Ac].compute_at(sched[Cc], pc)
  sched[bc].compute_at(sched[Cc], ir)
    
  # P6) Code generation
  return tvm.build(sched, [A, B, C], target="llvm")


==> Pycodes/Olds_noParts/short_packed_C3A2B0.py <==
def GEMM_C3A2B0(m, n, k, mc, nc, kc, kr, nr):
  # P1) Input operands
  A = te.placeholder((m, k), name="A")
  B = te.placeholder((k, n), name="B")

  # P2) Packing schemes
  Ac = te.compute((math.ceil(m/mc), 
                   math.ceil(k/kr), mc, kr), 
                   lambda i, j, q, r: 
                   A[i * mc + q, j * kr + r],
                   name="Ac")
  bc = te.compute((math.ceil(k/kr), 
                   math.ceil(n/nr), kr, nr), 
                   lambda i, j, q, r: 
                   B[i * kr + q, j * nr + r],
                   name="bc")
    
  # P3) Product operation
  p = te.reduce_axis((0, k), "p")
  C = te.compute((m, n), lambda m, n: 
         te.sum(Ac[m // mc, p // kr, 
                   tvm.tir.indexmod(m, mc),
                   tvm.tir.indexmod(p, kr)] * 
                bc[p // kr, n // nr, 
                   tvm.tir.indexmod(p, kr), 
                   tvm.tir.indexmod(n, nr)], 
                axis=p), name="C")
                                
  sched = te.create_schedule(C.op)

  cic, cjc, \
  cir, cpr = sched[C].tile(C.op.axis[0], C.op.axis[1], mc, nc)

  Cc = sched.cache_write(C, "global")
    
  ic, jc, \
  ir, jr = sched[Cc].tile(Cc.op.axis[0], 
                          Cc.op.axis[1], 
                          mc, nc)
  pc, pr = sched[Cc].split(p, factor=kc)

  # P4) Loop reordering
  sched[Cc].reorder(jc, ic, pc, jr, pr, ir)

  # P5) Packing placement
  sched[bc].compute_at(sched[Cc], ir)
  sched[Ac].compute_at(sched[Cc], pc)

  # P6) Code generation
  return tvm.build(sched, [A, B, C], target="llvm")


==> Pycodes/Olds_noParts/short_packed_GEMM.py <==
def packed_GEMM(m, n, k, mc, nc, kc, mr, nr):
  # P1) Define operation
  A = te.placeholder((m, k), name="A")
  B = te.placeholder((k, n), name="B")
  
  # 4D view into A and B to induce creation
  # of buffer by TVM
  Ac = te.compute((math.ceil(k/kc),
                   math.ceil(m/mr), kc, mr), 
                   lambda i, j, q, r: 
                   A[j * mr + r, i * kc + q], 
                   name="Ac")
  Bc = te.compute((math.ceil(k/kc), 
                   math.ceil(n/nr), kc, nr), 
                   lambda i, j, q, r: 
                   B[ i * kc + q, j * nr + r ], 
                   name="Bc")
  
  p = te.reduce_axis((0, k), "p")
  C = te.compute((m, n), lambda i, j:
         te.sum(Ac[p//kc, i//mr, 
                   tvm.tir.indexmod(p, kc), 
                   tvm.tir.indexmod(i, mr)] *
                Bc[p//kc, j//nr,
                   tvm.tir.indexmod(p, kc),
                   tvm.tir.indexmod(j, nr)],
                axis=p), name="C")
    
  # P2) Prepare schedule
  sched = te.create_schedule(C.op)
  ic, jc, \
  ir, jr  = sched[C].tile(C.op.axis[0], 
                          C.op.axis[1], 
                          mc, nc)
  pc, pr = sched[C].split(p, factor=kc)

  # P3) Place Ac, Bc in the desired loops
  sched[Bc].compute_at(sched[C], pc)
  sched[Ac].compute_at(sched[C], ic) 

  # P4) Loop schedule as in B3A2C0
  sched[C].reorder(jc, pc, ic, jr, ir, pr)

  # P5) Generate code with LLVM backend
  return tvm.build(sched, [A, B, C], 
                   target="llvm")


==> Pycodes/basic_GEMM.py <==
import tvm; from tvm import *

def basic_GEMM(m, n, k, dtype):
  # B1) Define operation
  A = te.placeholder((m, k), name="A", dtype=dtype)
  B = te.placeholder((k, n), name="B", dtype=dtype)
  p = te.reduce_axis((0, k), "p")
  C = te.compute((m, n), lambda i, j: 
                 te.sum(A[i, p] * B[p, j], 
                 axis=p), name="C")

  # B2) Prepare schedule 
  sched  = te.create_schedule(C.op)
  (i, j) = C.op.axis
  (p,)   = C.op.reduce_axis

  # B3) Loop schedule i->j->p
  sched[C].reorder(i, j, p)

  #print pseudo-code
  print(tvm.lower(sched, [A, B, C], 
                  simple_mode=True))

  # B4) Generate code with LLVM backend
  return tvm.build(sched, [A, B, C], 
                   target="llvm")


==> Pycodes/blocked_GEMM.py <==
import tvm; from tvm import *

def blocked_GEMM(m, n, k, mc, nc, kc):
  # B1) Define operation
  A = te.placeholder((m, k), name="A")
  B = te.placeholder((k, n), name="B")
  p = te.reduce_axis((0, k), "p")
  C = te.compute((m, n), lambda i, j: 
                 te.sum(A[i, p] * B[p, j], 
                 axis=p), name="C")

  # B2) Prepare schedule 
  sched = te.create_schedule(C.op)
  ic, jc, \
  ir, jr = sched[C].tile(C.op.axis[0], 
                         C.op.axis[1], mc, nc)
  pc, pr = sched[C].split(p, factor=kc)

  # B3) Loop schedule as in B3A2C0
  sched[C].reorder(jc, pc, ic, jr, ir, pr)

  #print pseudo-code
  print(tvm.lower(sched, [A, B, C], 
                  simple_mode=True))

  # B4) Generate code with LLVM backend
  return tvm.build(sched, [A, B, C], 
                   target="llvm") 


==> Pycodes/format_nice.sh <==
cat $1 | \
sed "s/j.outer: int32, 0,/jc=0;/g" | \
sed "s/p.outer: int32, 0,/pc=0;/g" | \
sed "s/i.outer: int32, 0,/ic=0;/g" | \
sed "s/j.inner: int32, 0,/jr=0;/g" | \
sed "s/i.inner: int32, 0,/ir=0;/g" | \
sed "s/p.inner: int32, 0,/pr=0;/g" | \
sed "s/j.outer/jc/g" | \
sed "s/p.outer/pc/g" | \
sed "s/i.outer/ic/g" | \
sed "s/j.inner/jr/g" | \
sed "s/i.inner/ir/g" | \
sed "s/p.inner/pr/g" | \
sed "s/B.local/Bc/g" | \
sed "s/(float32*)//g" | \
sed "s/ax0: int32, 0,/q=0;/g" | \
sed "s/ax1: int32, 0,/r=0;/g" | \
sed "s/ax0/q;/g" | \
sed "s/ax1/r;/g" 


==> Pycodes/full_packed_GEMM_C3B2A0.py <==
def packed_GEMM_C3B2A0(m,n,k,mc,nc,kc,mr,kr):
  # P1) Define operation
  A = te.placeholder((m, k), name="A")
  B = te.placeholder((k, n), name="B")
  
  # 4D view into A and B to induce creation
  # of buffers by TVM
  Ac = te.compute((math.ceil(m/mr),
                   math.ceil(k/kr), mr, kr), 
                   lambda i, j, q, r: 
                   A[i * kr + q, j * mr + r], 
                   name="Ac")
  Bc = te.compute((math.ceil(n/nc), 
                   math.ceil(k/kr), nc, kr), 
                   lambda am, an, az, al: 
                   B[j * kr + r, i * nc + q], 
                   name="Bc")
  
  p = te.reduce_axis((0, k), "p")
  C = te.compute((m, n), lambda i, j: 
         te.sum(Ac[i//mr, p//kr, 
                   tvm.tir.indexmod(i,mr), 
                   tvm.tir.indexmod(p,kr)] * 
                Bc[j//nc, p//kr,
                   tvm.tir.indexmod(j,nc),
                   tvm.tir.indexmod(p,kr)], 
                   axis=p), name="C")
      
  # P2) Prepare schedule
  sched = te.create_schedule(C.op)

  # 2D view of the C matrix for (un)packing
  Cc = sched.cache_write(C, "global")

  # Split loops for C matrix 
  mo, no, mi, ni = 
      sched[C].tile(C.op.axis[0],
                    C.op.axis[1], mc, nc)
	# Apply vectorization to the inner most loop
  sched[C].vectorize(ni)
  
  # Place Cc in the desired C loop
  sched[Cc].compute_at(sched[C],no)

  ic,jc, icin,jcin = 
      sched[Cc].tile(Cc.op.axis[0], 
  	                 Cc.op.axis[1], mc, nc)
  jr = jcin
  ir, it = sched[Cc].split(icin, factor=mr)
  
  p, = sched[Cc].op.reduce_axis
  pc, jt = sched[Cc].split(p, factor=kc)
  pr, jt = sched[Cc].split(jt, factor=kr)
  
  # P3) Loop schedule as in C3B2A0
  sched[Cc].reorder(ic, jc, pc, ir, pr, jr, 
  	                jt, it)
  # Apply optimization to the microkernel loops
  sched[Cc].unroll(jt)
  sched[Cc].vectorize(it)

  # P4) Place Ac, Bc in the desired loops
  # and optimize loops
  sched[Ac].compute_at(sched[Cc],jr)
  x,y,z,l = Ac.op.axis
  sched[Ac].unroll(z)
  sched[Ac].vectorize(l)

  sched[Bc].compute_at(sched[Cc],pc)
  x,y,z,l = Bc.op.axis
  sched[Bc].unroll(z)
  sched[Bc].vectorize(l)

  # P5) Generate code with LLVM backend
  return tvm.build(sched, [A, B, C], 
		           target="llvm")


==> Pycodes/opt_GEMM.py <==
import math
import tvm; from tvm import *

def opt_GEMM(m, n, k, mc, nc, kc, mr, nr):
  # P1) Define operation
  A = te.placeholder((m, k), name="A")
  B = te.placeholder((k, n), name="B")
  
  # 4D view into A to induce creation 
  # of buffer by TVM
  Ac = te.compute((math.ceil(k/kc), 
                   math.ceil(m/mr), kc, mr), 
                   lambda i, j, q, r: 
                   A[j * mr + r, i * kc + q], 
                   name='Ac')
  
  p = te.reduce_axis((0, k), "p")
  C = te.compute((m, n), lambda i, j: 
         te.sum(Ac[p//kc, i//mr, 
                   tvm.tir.indexmod(p,kc), 
                   tvm.tir.indexmod(i,mr)] * 
                B[p, j], axis=p), name="C")

  # P2) Prepare schedule
  sched = te.create_schedule(C.op)
  ic, jc, \
  ir, jr = sched[C].tile(C.op.axis[0], 
                         C.op.axis[1], mc, nc)
  pc, pr = sched[C].split(p, factor=kc)

  # P3) Place Ac, Bc in the desired loops
  Bc = sched.cache_read(B,  "local", 
                        readers=[C])
  sched[Bc].compute_at(sched[C], pc)
  sched[Ac].compute_at(sched[C], ic)

  # P4) Expose loops inside micro-kernel
  ir, it = sched[C].split(ir, factor=mr)
  jr, jt = sched[C].split(jr, factor=nr)

  # P5) Place ar in the desired loop
  ar = sched.cache_read(Ac, "local", 
                        readers=[C])
  sched[ar].compute_at(sched[C], pr)

  # P6) Loop schedule as in B3A2C0
  sched[C].reorder(jc, pc, ic, 
                   jr, ir, pr, it, jt)

  # P7) Unroll+vectorize micro-kernel loops
  sched[C].unroll(it)
  sched[C].vectorize(jt)
  i, j = Bc.op.axis
  sched[Bc].vectorize(j)
  i, j, q, r = Ac.op.axis
  sched[Ac].vectorize(r)
  i, j, q, r = ar.op.axis
  sched[ar].vectorize(r)
  
  # Print pseudo-code
  print(tvm.lower(sched, [A, B, C], 
                  simple_mode=True))

  # P8) Generate code with LLVM backend
  return tvm.build(sched, [A, B, C], 
                   target="llvm")


==> Pycodes/optimizations.py <==
    # Extract operand axes for Ac
    w,x,y,z = Ac.op.axis

    # Apply parallelism to the loop x
    sched[Ac].parallel(x)

    # Unroll to the loop y
    sched[Ac].unroll(y)

    # Split the loop z for vectorization
    zo, zi = sched[Ac].split(factor=number_of_elements)
    
    # Unroll to the loop zo
    sched[Ac].unroll(zo)
    
    # Vectorize to the loop zi    
    sched[Ac].vectorize(zi)


==> Pycodes/out.c <==
primfn(A_1: handle, B_1: handle, C_1: handle) -> ()
  attr = {"from_legacy_te_schedule": True, "global_symbol": "main", "tir.noalias": True}
  buffers = {C: Buffer(C_2: Pointer, float32, [100, 200], []),
             B: Buffer(B_2: Pointer, float32, [100, 200], []),
             A: Buffer(A_2: Pointer, float32, [100, 100], [])}
  buffer_map = {A_1: A, B_1: B, C_1: C} {
  allocate(Bc: Pointer(local float32), float32, [200]), storage_scope = local;
  allocate(Ac: Pointer(global float32), float32, [100]), storage_scope = global;
  for (jc=0; 10) {
    for (ic.init: int32, 0, 10) {
      for (jr.init: int32, 0, 20) {
        for (ir.init: int32, 0, 10) {
          C_2[((((ic.init*2000) + (ir.init*200)) + (jc*20)) + jr.init)] = 0f32
        }
      }
    }
    for (pc=0; 10) {
      for (q=0; 10) {
        for (r=0; 20) {
          Bc[((q;*20) + r;)] = (float32*)B_2[((((pc*2000) + (q;*200)) + (jc*20)) + r;)]
        }
      }
      for (ic=0; 10) {
        for (j: int32, 0, 2) {
          for (q: int32, 0, 10) {
            for (r: int32, 0, 5) {
              Ac[(((j*50) + (q*5)) + r)] = (float32*)A_2[(((((ic*1000) + (j*500)) + (r*100)) + (pc*10)) + q)]
            }
          }
        }
        for (jr=0; 20) {
          for (ir=0; 10) {
            for (pr=0; 10) {
              C_2[((((ic*2000) + (ir*200)) + (jc*20)) + jr)] = ((float32*)C_2[((((ic*2000) + (ir*200)) + (jc*20)) + jr)] + ((float32*)Ac[(((floordiv(ir, 5)*50) + (pr*5)) + floormod(ir, 5))]*(float32*)Bc[((pr*20) + jr)]))
            }
          }
        }
      }
    }
  }
}




==> Pycodes/packed_GEMM.IR.C <==
primfn(A_1: handle, B_1: handle, C_1: handle) -> ()
  attr = {"from_legacy_te_schedule": True, "global_symbol": "main", "tir.noalias": True}
  buffers = {C: Buffer(C_2: Pointer(float32), float32, [100, 200], []),
             B: Buffer(B_2: Pointer(float32), float32, [100, 200], []),
             A: Buffer(A_2: Pointer(float32), float32, [100, 100], [])}
  buffer_map = {A_1: A, B_1: B, C_1: C} {
  allocate(B.local: Pointer(local float32), float32, [200]), storage_scope = local;
  allocate(Ac: Pointer(global float32), float32, [100]), storage_scope = global;
  for (j.outer: int32, 0, 10) {
    for (i.outer.init: int32, 0, 10) {
      for (j.inner.init: int32, 0, 20) {
        for (i.inner.init: int32, 0, 10) {
          C_2[((((i.outer.init*2000) + (i.inner.init*200)) + (j.outer*20)) + j.inner.init)] = 0f32
        }
      }
    }
    for (p.outer: int32, 0, 10) {
      for (ax0: int32, 0, 10) {
        for (ax1: int32, 0, 20) {
          B.local[((ax0*20) + ax1)] = (float32*)B_2[((((p.outer*2000) + (ax0*200)) + (j.outer*20)) + ax1)]
        }
      }
      for (i.outer: int32, 0, 10) {
        for (j: int32, 0, 2) {
          for (q: int32, 0, 10) {
            for (r: int32, 0, 5) {
              Ac[(((j*50) + (q*5)) + r)] = (float32*)A_2[(((((i.outer*1000) + (j*500)) + (r*100)) + (p.outer*10)) + q)]
            }
          }
        }
        for (j.inner: int32, 0, 20) {
          for (i.inner: int32, 0, 10) {
            for (p.inner: int32, 0, 10) {
              C_2[((((i.outer*2000) + (i.inner*200)) + (j.outer*20)) + j.inner)] = ((float32*)C_2[((((i.outer*2000) + (i.inner*200)) + (j.outer*20)) + j.inner)] + ((float32*)Ac[(((floordiv(i.inner, 5)*50) + (p.inner*5)) + floormod(i.inner, 5))]*(float32*)B.local[((p.inner*20) + j.inner)]))
            }
          }
        }
      }
    }
  }
}




==> Pycodes/packed_GEMM.py <==
import math
import tvm; from tvm import *

def packed_GEMM(m, n, k, mc, nc, kc, mr, nr):
  # P1) Define operation
  A = te.placeholder((m, k), name="A")
  B = te.placeholder((k, n), name="B")
  
  # 4D view into A to induce creation
  # of buffer by TVM
  Ac = te.compute((math.ceil(k/kc),
                   math.ceil(m/mr), kc, mr), 
                   lambda i, j, q, r: 
                   A[j * mr + r, i * kc + q], 
                   name="Ac")

  p = te.reduce_axis((0, k), "p")
  C = te.compute((m, n), lambda i, j:
         te.sum(Ac[p//kc, i//mr, 
                   tvm.tir.indexmod(p, kc), 
                   tvm.tir.indexmod(i, mr)] *
                B[p, j], axis=p), name="C")
    
  # P2) Prepare schedule
  sched = te.create_schedule(C.op)
  ic, jc, \
  ir, jr  = sched[C].tile(C.op.axis[0], 
                          C.op.axis[1], 
                          mc, nc)
  pc, pr = sched[C].split(p, factor=kc)

  # P3) Place Ac, Bc in the desired loops
  Bc = sched.cache_read(B, "local", 
                        readers=[C])
  sched[Bc].compute_at(sched[C], pc)
  sched[Ac].compute_at(sched[C], ic) 

  # P4) Loop schedule as in B3A2C0
  sched[C].reorder(jc, pc, ic, jr, ir, pr)

  # print pseudo-code
  print(tvm.lower(sched, [A, B, C], 
                  simple_mode=True))
  
  # P4) Generate code with LLVM backend
  return tvm.build(sched, [A, B, C], 
                   target="llvm")


==> Pycodes/packed_GEMM_withmicro.py <==
import math
import tvm; from tvm import *

def pack_GEMM(m, n, k, mc, nc, kc, mr, nr):
  # P1) Define operation
  A = te.placeholder((m, k), name="A")
  B = te.placeholder((k, n), name="B")
  
  # P2) 4D view into A to induce creation 
  # of buffer by TVM
  Ac = te.compute((math.ceil(k/kc), 
                   math.ceil(m/mr), kc, mr), 
                   lambda i, j, q, r: 
                   A[j * mr + r, i * kc + q], 
                   name='Ac')
  
  p = te.reduce_axis((0, k), "p")
  C = te.compute((m, n), lambda i, j: 
         te.sum(Ac[p//kc, i//mr, 
                   tvm.tir.indexmod(p,kc), 
                   tvm.tir.indexmod(i,mr)] * 
                B[p, j], axis=p), name="C")

  # P3) Create schedule with blocking by loop 
  # tiling and loop schedule as in B3A2C0
  sched = te.create_schedule(C.op)
  ic,jc, \
  icin,jcin = sched[C].tile(C.op.axis[0], 
                            C.op.axis[1], 
                            mc, nc)
  ir, it = sched[C].split(icin, factor = mr)
  jr, jt = sched[C].split(jcin, factor = nr)
  pc, pr = sched[C].split(p, factor=kc)

  sched[C].reorder(jc, pc, ic, 
                   jr, ir, pr, it, jt)

  # P4) Place Ac, Bc, ar in the desired loops
  Bc = sched.cache_read(B,  "local", 
                          readers=[C])
  sched[Bc].compute_at(sched[C], pc)
  sched[Ac].compute_at(sched[C], ic)
  ar = sched.cache_read(Ac, "local", 
                        readers=[C])
  sched[ar].compute_at(sched[C],pr)

  # Print pseudo-code
  print(tvm.lower(sched, [A, B, C], 
                  simple_mode=True))

  # P5) Generate code with LLVM backend
  return tvm.build(sched, [A, B, C], 
                   target="llvm")


==> Pycodes/short_autotune_gemm.py <==
@auto_scheduler.register_workload
def basic_GEMM(m, n, k):
  # B1) Define operation
  A = te.placeholder((m, k), name="A")
  B = te.placeholder((k, n), name="B")
  p = te.reduce_axis((0, k), "p")
  C = te.compute((m, n), lambda i, j: 
                 te.sum(A[i, p] * B[p, j], 
                 axis=p), name="C")

  # B2) Return tensors
  return [A, B, C]


def autotune_gemm(M,N,K,target):
  # A1) Create search task
  task = tvm.auto_scheduler.SearchTask(
         func=basic_gemm, args=(M,N,K), 
         target=target)
  
  # A2) Configure search task
  tune = auto_scheduler.TuningOptions(
         num_measure_trials=1000,
         measure_callbacks=
         [RecordToFile("gemm.json")])

  # A3) Initiate the search 
  task.tune(tune)

  # A4) Get the best approach
  sch, args = task.apply_best("gemm.json")

  # A5) Generate code with target backend
  return tvm.build(sch, args, target)



==> Pycodes/short_opt_GEMM.py <==
def opt_GEMM(m, n, k, mc, nc, kc, mr, nr):
  # P1), P2) as in packed_GEMM
  #          Omitted for brevity

  # P3) Prepare schedule with blocking
  sched = te.create_schedule(C.op)
  ic, jc, \
  ir, jr = sched[C].tile(C.op.axis[0], 
                         C.op.axis[1], mc, nc)
  pc, pr = sched[C].split(p, factor=kc)

  #     Expose loops inside micro-kernel
  ir, it = sched[C].split(ir, factor=mr)
  jr, jt = sched[C].split(jr, factor=nr)

  # P4) Loop reordering (schedule as in B3A2C0)
  sched[C].reorder(jc, pc, ic, 
                   jr, ir, pr, it, jt)

  # P5) Packing placement for Ac and Bc
  #     As in packed_GEMM

  # P6) Apply further optimizations
  #     Unroll microkernel loops
  sched[C].unroll(it)
  #     Vectorize micro-kernel loops
  sched[C].vectorize(jt)
  #     Vectorize Bc packing loops
  i, j = Bc.op.axis
  sched[Bc].vectorize(j)
  #     Vectorize Ac packing loops
  i, j, q, r = Ac.op.axis
  sched[Ac].vectorize(r)
  
  # P7) Generate code with LLVM backend
  return tvm.build(sched, [A, B, C], 
                   target="llvm")


==> Pycodes/short_opt_GEMM_par.py <==
def par_GEMM(m, n, k, mc, nc, kc, mr, nr):
  # P1), P2), P3), P4), as in opt_GEMM
  # Omitted for brevity

  # P5) Loop schedule as in B3A2C0
  sched[C].reorder(jc, pc, ic, 
                   jr, ir, pr, it, jt)
  
  # Parallelize third loop (indexed by ir)
  sched[C].parallel(ic)

  # P6), and P7) as in opt_GEMM
  # Omitted for brevity


==> Pycodes/short_packed_GEMM_C3B2A0.py <==
def packed_GEMM_C3B2A0(m,n,k,mc,nc,kc,mr,kr):
  # P1) as in pack_GEMM
      
  # P2) Prepare schedule
  sched = te.create_schedule(C.op)

  # 2D view of the C matrix for (un)packing
  Cc = blis.cache_write(C, "global")

  # Split loops for C matrix 
  mo, no, mi, ni = sched[C].tile(C.op.axis[0], 
  	                             C.op.axis[1], 
  	                             mc, nc)
	
  # Place Cc in the desired C loop
  sched[Cc].compute_at(sched[C],no)

  ic,jc, \
  icin,jcin = sched[Cc].tile(Cc.op.axis[0], 
  	                         Cc.op.axis[1], 
  	                         mc, nc)
  jr = jcin
  ir, it = sched[Cc].split(icin, factor=mr)
  
  p, = sched[Cc].op.reduce_axis
  pc, jt = sched[Cc].split(p, factor=kc)
  pr, jt = sched[Cc].split(jt, factor=kr)
  
  # Create a 2D view of A
  Ac = sched.cache_read(A, "local", 
                        readers=[Cc])

  # P3) Place Ac, Bc in the desired loops
  sched[Ac].compute_at(sched[Cc],jr)
  sched[Bc].compute_at(sched[Cc],pc)

  # P4) Loop schedule as in C3B2A0
  sched[Cc].reorder(ic, jc, pc, ir, pr, jr, 
  	                jt, it)

  # P5) Generate code with LLVM backend
  return tvm.build(sched, [A, B, C], 
		           target="llvm")


==> Pycodes/short_packed_GEMM_withmicro.py <==
def pack_GEMM(m, n, k, mc, nc, kc, mr, nr):
  # P1) Define operation
  A = te.placeholder((m, k), name="A")
  B = te.placeholder((k, n), name="B")
  
  # P2) 4D view into A to induce creation 
  # of buffer by TVM
  Ac = te.compute((math.ceil(k/kc), 
                   math.ceil(m/mr), kc, mr), 
                   lambda i, j, q, r: 
                   A[j * mr + r, i * kc + q], 
                   name='Ac')
  
  p = te.reduce_axis((0, k), "p")
  C = te.compute((m, n), lambda i, j: 
         te.sum(Ac[p//kc, i//mr, 
                   tvm.tir.indexmod(p,kc), 
                   tvm.tir.indexmod(i,mr)] * 
                B[p, j], axis=p), name="C")

  # P3) Create schedule with blocking by loop 
  # tiling and loop schedule as in B3A2C0
  sched = te.create_schedule(C.op)
  ic,jc, \
  icin,jcin = sched[C].tile(C.op.axis[0], 
                            C.op.axis[1], 
                            mc, nc)
  ir, it = sched[C].split(icin, factor = mr)
  jr, jt = sched[C].split(jcin, factor = nr)
  pc, pr = sched[C].split(p, factor=kc)

  sched[C].reorder(jc, pc, ic, 
                   jr, ir, pr, it, jt)

  # P4) Place Ac, Bc, ar in the desired loops
  Bc = sched.cache_read(B,  "local", 
                          readers=[C])
  sched[Bc].compute_at(sched[C], pc)
  sched[Ac].compute_at(sched[C], ic)
  ar = sched.cache_read(Ac, "local", 
                        readers=[C])
  sched[ar].compute_at(sched[C],pr)

  # P5) Generate code with LLVM backend
  return tvm.build(sched, [A, B, C], 
                   target="llvm")


==> Pycodes/test.py <==
import tvm
import tvm.testing
from tvm import te
import numpy
import timeit

from basic_GEMM   import *
from blocked_GEMM import *
from packed_GEMM  import *
# from packed_GEMM import *
from opt_GEMM     import *

# Problem dimensions
m = 100; n = 200; k = 500;

# Blocking parameters
mc = 10; nc = 20; kc = 50;

# Micro-kernel parameters
mr = 5; nr = 5;

# Other configuration parameters
dtype = "float32"; target = "llvm"
dev = tvm.device(target, 0)

# Random generated tensor for testing
Adata = tvm.nd.array(numpy.random.rand(m, k).astype(dtype), dev)
Bdata = tvm.nd.array(numpy.random.rand(k, n).astype(dtype), dev)
Cdata = tvm.nd.array(numpy.zeros((m, n), dtype=dtype), dev)
Cresult = numpy.dot(Adata.numpy(), Bdata.numpy())

# Basic algorithm
# fbasic_GEMM = basic_GEMM(m,n,k)
# fbasic_GEMM(Adata, Bdata, Cdata)
# tvm.testing.assert_allclose(Cdata.numpy(), Cresult, rtol=1e-5)

# Blocked algorithm
# fblocked_GEMM = block_GEMM(m,n,k,mc,nc,kc)
# fblocked_GEMM(Adata, Bdata, Cdata)
# tvm.testing.assert_allclose(Cdata.numpy(), Cresult, rtol=1e-5)

# Packed algorithm
fpacked_GEMM = packed_GEMM(m,n,k,mc,nc,kc,mr,nr)
fpacked_GEMM(Adata, Bdata, Cdata)
tvm.testing.assert_allclose(Cdata.numpy(), Cresult, rtol=1e-5)

# Packed+vectorized algorithm
# fopt_GEMM = opt_GEMM(m,n,k,mc,nc,kc,mr,nr)
# fopt_GEMM(Adata, Bdata, Cdata)
# tvm.testing.assert_allclose(Cdata.numpy(), Cresult, rtol=1e-5)


==> Pycodes/test_opt_GEMM.py <==
import math
import tvm
import tvm.testing
from tvm import te
import numpy

dtype = "float32"
target = "llvm -device=arm_cpu -mattr=+v8.2a,+fp-armv8,+neon"
dev = tvm.device(target, 0)

M=1000
N=2000
K=1000

mr=4
nr=4

mc=100
nc=200
kc=100


# Computation definition
p = te.reduce_axis((0, K), "p")
A = te.placeholder((M, K), name="A")
B = te.placeholder((K, N), name="B")

C = te.compute((M, N), lambda m, n: te.sum(A[p, m] * B[p, n], axis=p), name="C")

blis = te.create_schedule(C.op)

# Blocking by loop tiling:
#   m, mc part'd into blocks of size mc, mr
#   n, nc part'd into blocks of size nc, nr
#   k, kc part'd into blocks of size kc, 1
#   ic, ir traverse the m-dimension,
#   jc, jr traverse the n-dimension, and
#   pc, pr traverse the k-dimension
#   it, jt for the micro-tile dimensions

ic,jc, \
icin,jcin = blis[C].tile(C.op.axis[0], C.op.axis[1], mc, nc)

ir, it = blis[C].split( icin, factor = mr )
jr, jt = blis[C].split( jcin, factor = nr )

p, = blis[C].op.reduce_axis
pc, pr = blis[C].split(p, factor=kc)

# SELECTING BLIS ALGORITHM
blis[C].reorder(jc, pc, ic, jr, ir, pr, it, jt)

#OPTIMIZE MICROKERNEL
blis[C].unroll(it)
blis[C].vectorize(jt)



#ALLOCATE BUFFERS Xc, xc
#Xc are the packings of the input data
Ac = blis.cache_read(A, "local", readers=[C])
Bc = blis.cache_read(B, "local", readers=[C])

#xc are the vector loads inside the microkernel
ac = blis.cache_read(Ac, "local", readers=[C])
bc = blis.cache_read(Bc, "local", readers=[C])


#We place Xc buffers at the desired loops
blis[Ac].compute_at(blis[C],ic)
x,y = Ac.op.axis
blis[Ac].vectorize(y)
blis[Bc].compute_at(blis[C],pc)
x,y = Bc.op.axis
blis[Bc].vectorize(y)

#We place the vector lads inside the microkernel
blis[ac].compute_at(blis[C],pr)
x,y = ac.op.axis
blis[ac].vectorize(y)
blis[bc].compute_at(blis[C],pr)
x,y = bc.op.axis
blis[bc].vectorize(y)
#That's all folks! :)


func = tvm.build(blis, [A, B, C], target=target, name="mmult")
func.save("new_version.s", 's')
print(tvm.lower(blis, [A, B, C], simple_mode=True))






==> Pycodes/tvm_i2c.py <==
def im2col(t, ci, hi, wi, hf, wf, hp, wp, hs, ws):
  # P1) Define operation
  I = te.placeholder((t,ci,h,w), name="I")

  ho = (hi - hf + 2 * hp) // hs + 1
  wo = (wi - wf + 2 * wp) // ws + 1
      
  B = te.compute(
            (ci,hf,wf,t,ho,wo), 
            lambda jci, jhf, jwf, jt, jh, jw: 
            te.if_then_else(te.any(
               (jh*hs-hp)>=hi,
               (jh*hs-hp)<0,
               (jw*ws-wp)>=wi,
               (jw*ws-wp)<0)),
                 0, I[jt,jci,
                      jh*hs-hp,
                      jw*ws-wp]),
                name="B")

  # P2) Prepare schedule
  sched = te.create_schedule(B.op)

  # P3) Generate code with LLVM backend
  return tvm.build(sched, [I,B], 
                   target="llvm")
    


==> plots/nueva_figura16/plots/BLIS_parameters_carmel.m <==
function [ BLIS_parameters ] = BLIS_parameters_carmel(Sdata);
%
  if (Sdata==4)
    BLIS_parameters.mr = 8;
    BLIS_parameters.nr = 12;

    BLIS_parameters.mc = 896;
    BLIS_parameters.nc = 3072;
    BLIS_parameters.kc = 512;
  else
    error("Undefined BLIS parameter for this data type");
  end
%
return;


==> plots/nueva_figura16/plots/cache_usage.m <==
function [ L1, L2, L3 ] = cache_usage( BLIS );
% BLIS: yes (=1)/no (=0)

% Data type
Sdata = 4; % FP32 = 4 bytes

% Layers for model
layers = resnet50_layers();

% Optimal micro-kernels
optimal_microkernel = resnet50_optimal_microkernel_carmel(BLIS);

% Processor architecture parameters 
processor_parameters = parameters_carmel();

[ L1, L2, L3 ] = cache_usage_microkernel( Sdata, BLIS, layers, optimal_microkernel, processor_parameters );

if (BLIS==0)
  printf("\n**** Specific micro-kernel\n");
else
  printf("\n**** BLIS micro-kernel\n");
end
disp('------------------------------------------------------------------------------');
disp('  #Layer | mr nr   | L1                |  L2               |  L3');
disp('  id.    |         | KiB      %        |  MiB     %        |  MiB     %');
disp('------------------------------------------------------------------------------');
for i = 1:size(L1,1);
  printf("    %4d | %3d %3d | %8.2e %8.2e | %8.2e %8.2e | %8.2e %8.2e\n", i, 
          optimal_microkernel(i,2), optimal_microkernel(i,3),
          L1(i,1), L1(i,2), L2(i,1), L2(i,2), L3(i,1), L3(i,2));
end
disp('------------------------------------------------------------------------------');

end


==> plots/nueva_figura16/plots/cache_usage_microkernel.m <==
function [ L1, L2, L3 ] = cache_usage_microkernel( Sdata, BLIS, layers, optimal_microkernel, 
                                                   processor_parameters );
%
KiB = 2^10;
MiB = 2^20;
%
% 
nlayers = size(layers,1);
L1 = zeros(nlayers,2);
L2 = zeros(nlayers,2);
L3 = zeros(nlayers,2);
%%%
for i = 1:nlayers
  m = layers(i,2);
  n = layers(i,3);
  k = layers(i,4);

  if (BLIS==0)
    % (mr,nr) determined empirically
    mr = optimal_microkernel(i,2);
    nr = optimal_microkernel(i,3);

    % Parameters determined by analytical model
    [ mc, nc, kc ] = models( Sdata, m, n, k, mr, nr,
                             processor_parameters );
  else
    % Fixed parameters for BLIS
    if (processor_parameters.name == "carmel") 
      mr = 8;
      nr = 12;

      mc = min(m,896);
      nc = min(n,3072);
      kc = min(k,512);
    else
      error("Unknown processor");
    end
  end
  
  use_L1  = kc*nr*Sdata;
  L1(i,:) = [use_L1/KiB, use_L1/processor_parameters.SL1];

  use_L2  = mc*kc*Sdata;
  L2(i,:) = [use_L2/MiB, use_L2/processor_parameters.SL2];

  use_L3  = mc*nc*Sdata;
  L3(i,:) = [use_L3/MiB, use_L3/processor_parameters.SL3];
end

return;


==> plots/nueva_figura16/plots/driver_microkernels.m <==
% processor = 0; % AMD EPYC 8272
processor = 1; % NVIDIA Carmel

% 
target_layers = [1]; %, 3, 7, 8];
ntarget_layers = size(target_layers, 2);

% Dimension of layers for DNN model
% DNN_layers = matrix_factorization();
%  DNN_layers = resnet50_layers_batch1();
 DNN_layers = resnet50_layers_batch128();

% Data type
Sdata = 4; % FP32 = 4 bytes

% Processor architecture parameters 
% and parameters for BLIS: (mr, nr, mc, nc, kc)
if (processor==0) 
  processor_parameters = processor_parameters_epyc7282();
  BLIS_parameters = BLIS_parameters_epyc7282(Sdata);
elseif (processor==1)
  processor_parameters = processor_parameters_carmel();
  BLIS_parameters = BLIS_parameters_carmel(Sdata);
elseif
  error("Unknown architecture");
end
 
% Micro-kernel dimensions to test
% EPYC
% model_microkernel_parameters.mr = [ BLIS_parameters.mr,  6,  4, 16, 24,  8];
% model_microkernel_parameters.nr = [ BLIS_parameters.nr, 16, 24,  6,  4, 12];
% Carmel
model_microkernel_parameters.mr = [  4, 4,  4,  4,  4,  4,  4,  8] ;%8,  8,  8, 12, 12, 16, 20, 24, 28 ];
model_microkernel_parameters.nr = [  4, 8, 12, 16, 20, 24, 28, 12]; %4,  8, 12,  4,  8,  4,  4,  4,  4 ];
%
nmicrokernels  = size(model_microkernel_parameters.mr,2); 

% Compute cache usage for all layers
L1 = zeros(nmicrokernels*ntarget_layers, 3);
L2 = zeros(nmicrokernels*ntarget_layers, 3);
L3 = zeros(nmicrokernels*ntarget_layers, 3);
%
for j = 1:ntarget_layers
  %
  target_layer = target_layers(j);
  layer.id = DNN_layers.id(target_layer);
  layer.m  = DNN_layers.m(target_layer);
  layer.n  = DNN_layers.n(target_layer);
  layer.k  = DNN_layers.k(target_layer);
  %
  for i = 1:nmicrokernels
    if (i==1)
      % BLIS micro-kernel
      BLIS = 1;
      layer_model_microkernel_parameters.mr = BLIS_parameters.mr;
      layer_model_microkernel_parameters.nr = BLIS_parameters.nr;
    else
      % Other micro-kernels (not BLIS)
      BLIS = 0;
      layer_model_microkernel_parameters.mr = model_microkernel_parameters.mr(i);
      layer_model_microkernel_parameters.nr = model_microkernel_parameters.nr(i);
    end
    [ L1((j-1)*nmicrokernels+i,:), L2((j-1)*nmicrokernels+i,:), L3((j-1)*nmicrokernels+i,:) ] = cache_usage( BLIS,
                                                                                                             layer, 
                                                                                                             Sdata,
                                                                                                             BLIS_parameters,
                                                                                                             layer_model_microkernel_parameters,
                                                                                                             processor_parameters );
  end
end
%
% Display results
%
disp('-----------------------------------------------------------------------------------------------------------------------------------------------------------------------');
disp('  #Layer |                         |                |                |         | L1 used           Max.     |  L2 used          Max.     |  L3 used          Max.      ');
disp('  id.    | m       n       k       | mc   nc   kc   | mc*  nc*  kc*  | mr  nr  | KiB      (%)      (%)      |  MiB     (%)      (%)      |  MiB     (%)      (%)       ');
disp('-----------------------------------------------------------------------------------------------------------------------------------------------------------------------');
%
for j = 1:ntarget_layers
  %
  target_layer = target_layers(j);
  layer.id = DNN_layers.id(target_layer);
  layer.m  = DNN_layers.m(target_layer);
  layer.n  = DNN_layers.n(target_layer);
  layer.k  = DNN_layers.k(target_layer);
  %
  % Other micro-kernels (not BLIS)
  for i = 1:nmicrokernels
    if (i==1)
      % BLIS micro-kernel
      mr = BLIS_parameters.mr;
      nr = BLIS_parameters.nr;
      %
      mc = BLIS_parameters.mc;
      nc = BLIS_parameters.nc;
      kc = BLIS_parameters.kc;
      % mc*, nc*, kc*
      mcs = min(layer.m, mc);
      ncs = min(layer.n, nc);
      kcs = min(layer.k, kc);
      printf("    %4d | %7d %7d %7d | %4d %4d %4d | %4d %4d %4d | %s | %8.2e %8.2e %8.1e | %8.2e %8.2e %8.1e | %8.2e %8.2e %8.2e\n",
             layer.id, layer.m, layer.n, layer.k,
             mc, nc, kc,
             mcs, ncs, kcs,
             '***BLIS',
             L1((j-1)*nmicrokernels+i,1), L1((j-1)*nmicrokernels+i,2), L1((j-1)*nmicrokernels+i,3), 
             L2((j-1)*nmicrokernels+i,1), L2((j-1)*nmicrokernels+i,2), L2((j-1)*nmicrokernels+i,3), 
             L3((j-1)*nmicrokernels+i,1), L3((j-1)*nmicrokernels+i,2), L3((j-1)*nmicrokernels+i,3));
    else
      % Other micro-kernels (not BLIS)
      %
      % (mr,nr) determined empirically
      mr = model_microkernel_parameters.mr(i);
      nr = model_microkernel_parameters.nr(i);
  
      % Parameters determined by analytical model
      [ mc, nc, kc ] = models( Sdata, layer.m, layer.n, layer.k, 
                               mr, nr,
                               processor_parameters );
      mcs = mc;
      ncs = nc;
      kcs = kc;
      %
      printf("    %4d | %7d %7d %7d | %4d %4d %4d | %4d %4d %4d | %3d %3d | %8.2e %8.2e %8.2e | %8.2e %8.2e %8.2e | %8.2e %8.2e %8.2e\n",
             layer.id, layer.m, layer.n, layer.k,
             mc, nc, kc,
             mcs, ncs, kcs,
             mr, nr,
             L1((j-1)*nmicrokernels+i,1), L1((j-1)*nmicrokernels+i,2), L1((j-1)*nmicrokernels+i,3), 
             L2((j-1)*nmicrokernels+i,1), L2((j-1)*nmicrokernels+i,2), L2((j-1)*nmicrokernels+i,3), 
             L3((j-1)*nmicrokernels+i,1), L3((j-1)*nmicrokernels+i,2), L3((j-1)*nmicrokernels+i,3));
    end
  end
  disp('-----------------------------------------------------------------------------------------------------------------------------------------------------------------------');
end

return;


==> plots/nueva_figura16/plots/model_level.m <==
   function [ k ] = model_level( NL, CL, WL, Sdata, m, n );
%
%  Purpose
%    Estimate the dimension of the panels that will fit into a given level of the cache hierarchy following the
%    principles in the paper "Analytical modeling is enough for enough for high performance BLIS" by 
%    T. M. Low et al, 2016
%
%  Inputs:
%     NL:    Number of sets
%     CL:    Bytes per line
%     WL:    Associativity degree
%     (m,n): Dimensions of block in higher level of cache
%     Sdata: Bytes per element (e.g., 8 for FP64)
%
%  Output
%     k:     Determines that a block of size k x n stays in this level of the cache
%
%  Rule of thumb: subtract 1 line from WL (associativity), which is dedicated to the
%  operand which does not reside in the cache, and distribute the rest between the two 
%  other operands proportionaly to the ratio n/m   
%  For example, with the conventional algorithm B3A2B1C0 and the L1 cache, 
%  1 line is dedicated to Cr (non-resident in cache) while the remaining lines are distributed
%  between Ar (mr x kc) and Br (kc x nr) proportionally to the ratio nr/mr to estimate kc
%
%%% OLD VERSION %%%
%
%  CAr = floor( ( WL - 1 ) / (1 + n/m) ); % Lines of each set for Ar 
%  if (CAr==0) % Special case
%    CAr = 1;
%    CBr = WL-2;
%  else
%    CBr = ceil( ( n / m ) * CAr );         % Lines of each set for Br
%  end
%
%%% END OLD VERSION
   if (WL==2)
     k = NL*CL / (2*m*Sdata);
   else
     CAr = floor( ( WL - 1 ) / (1 + n/m) ); % Lines of each set for Ar 
     if (CAr==0) % Special case
       CAr = 1;
       CBr = WL-2;
       k = CBr * NL * CL / (n * Sdata);
     else
       CBr = ceil( ( n / m ) * CAr );         % Lines of each set for Br
       k = CAr * NL * CL / (m * Sdata);
     end
   end
   [CAr, CBr]
%
%  End of model_level
%


==> plots/nueva_figura16/plots/models.m <==
function [ mc, nc, kc ] = models( Sdata, m, n, k, mr, nr, ...
                                  processor_parameters );
%     Sdata:  Bytes per element (e.g., 8 for FP64)
%     SLx:    Size of cache (x specifies the level)
%     WLx:    Associativity degree
%     CLx:    bytes per line
%     NLx:    Number of sets
%
% Based on routine model_level
% k = model_level(...., m, n) --> Given a block of dimension m x n in a certain level of cache Ln, 
%                                 the routines returns k such that a block of dimension k x n fits into the level Ln+1
%

%%% disp(sprintf("-------------------------------------------------------------------------------------------------"))
%%% name = "ARM Carmel";
%%% mr=x; nr=y;
%
kc = model_level(processor_parameters.NL1, processor_parameters.CL1, processor_parameters.WL1, Sdata, mr, nr); kc = floor(kc);
kc = min(k,kc);
%%% kc = floor(kc/kr)*kr;

mc = model_level(processor_parameters.NL2, processor_parameters.CL2, processor_parameters.WL2, Sdata, kc, nr); mc = floor(mc);
mc = min(m,mc);
%%% mc = floor(mc/mr)*mr;

nc = model_level(processor_parameters.NL3, processor_parameters.CL3, processor_parameters.WL3, Sdata, kc, mc); nc = floor(nc);
%%% nc = floor(nc/nr)*nr;

%
%%% disp(sprintf("%20s, bytes/element = %4d, mr = %4d, nr = %4d, kc = %4d, mc = %4d, nc = %4d", name, Sdata, mr, nr, kc, mc, nc));
return;


==> plots/nueva_figura16/plots/models_carmel.m <==
function [ mc, nc, kc ] = models_carmel( m, n, k, mr, nr );
%     Sdata:  Bytes per element (e.g., 8 for FP64)
%     SLx:    Size of cache (x specifies the level)
%     WLx:    Associativity degree
%     CLx:    bytes per line
%     NLx:    Number of sets
%
KiB = 2^10;
MiB = 2^20;
%
%
% Based on routine model_level
% k = model_level(...., m, n) --> Given a block of dimension m x n in a certain level of cache Ln, 
%                                 the routines returns k such that a block of dimension k x n fits into the level Ln+1
%

% -------------------------------------------------------------------------------------------------------------
% ARM Carmel, FP32
% -------------------------------------------------------------------------------------------------------------
%%% disp(sprintf("-------------------------------------------------------------------------------------------------"))
%%% name = "ARM Carmel";
%%% mr=x; nr=y;
Sdata=4; 
%
SL1=64*KiB;WL1=4;  NL1 = 256;  CL1 = SL1 / (WL1 * NL1); 
SL2=2*MiB; WL2=16; NL2 = 2048; CL2 = SL2 / (WL2 * NL2); 
SL3=4*MiB; WL3=16; NL3 = 4096; CL3 = SL3 / (WL3 * NL3); 
%
kc = model_level(NL1, CL1, WL1, Sdata, mr, nr); kc = floor(kc);
kc = min(k,kc);
%%% kc = floor(kc/kr)*kr;
mc = model_level(NL2, CL2, WL2, Sdata, kc, nr); mc = floor(mc);
mc = min(m,mc);
%%% mc = floor(mc/mr)*mr;
nc = model_level(NL3, CL3, WL3, Sdata, kc, mc); nc = floor(nc);
%%% nc = floor(nc/nr)*nr;
%
%%% disp(sprintf("%20s, bytes/element = %4d, mr = %4d, nr = %4d, kc = %4d, mc = %4d, nc = %4d", name, Sdata, mr, nr, kc, mc, nc));
return;


==> plots/nueva_figura16/plots/parameters_carmel.m <==
function [ processor ] = parameters_carmel();
%
KiB = 2^10;
MiB = 2^20;
%
% -------------------------------------------------------------------------------------------------------------
% ARM Carmel, FP32
% -------------------------------------------------------------------------------------------------------------
%
processor.SL1=64*KiB;processor.WL1=4;  processor.NL1 = 256;  processor.CL1 = processor.SL1 / (processor.WL1 * processor.NL1); 
processor.SL2=2*MiB; processor.WL2=16; processor.NL2 = 2048; processor.CL2 = processor.SL2 / (processor.WL2 * processor.NL2); 
processor.SL3=4*MiB; processor.WL3=16; processor.NL3 = 4096; processor.CL3 = processor.SL3 / (processor.WL3 * processor.NL3); 

processor.name = "carmel"
%
return;


==> plots/nueva_figura16/plots/plot_results.m <==
clear all;

[L1_OWN, L2_OWN, L3_OWN ] = cache_usage( 0 )
[L1_BLIS, L2_BLIS, L3_BLIS ] = cache_usage( 1 )


bar( [ L1_OWN(:, 2)*100 L1_BLIS(:, 2)*100 ] )
xlim( [0, 21] )
ylim( [0, 100] )
title( "L1 usage - ResNet50")
xlabel( "Layer" )
ylabel( "Cache occupation (\%)" )
grid on;
set(gca, 'xtick', 1:20)
legend( "Specific ukernel", "BLIS ukernel" )
print -dpng L1.png

bar( [ L2_OWN(:, 2)*100 L2_BLIS(:, 2)*100 ] )
xlim( [0, 21] )
ylim( [0, 100] )
title( "L2 usage - ResNet50")
xlabel( "Layer" )
ylabel( "Cache occupation (\%)" )
grid on;
set(gca, 'xtick', 1:20)
legend( "Specific ukernel", "BLIS ukernel" )
print -dpng L2.png

bar( [ L3_OWN(:, 2)*100 L3_BLIS(:, 2)*100 ] )
xlim( [0, 21] )
ylim( [0, 200] )
title( "L3 usage - ResNet50")
xlabel( "Layer" )
ylabel( "Cache occupation (\%)" )
grid on;
set(gca, 'xtick', 1:20)
legend( "Specific ukernel", "BLIS ukernel" )
print -dpng L3.png


==> plots/nueva_figura16/plots/processor_parameters_carmel.m <==
function [ processor ] = processor_parameters_carmel();
%
KiB = 2^10;
MiB = 2^20;
%
% -------------------------------------------------------------------------------------------------------------
% ARM Carmel, FP32
% -------------------------------------------------------------------------------------------------------------
%
processor.SL1=64*KiB; processor.WL1=4;  processor.NL1 = 256;  processor.CL1 = processor.SL1 / (processor.WL1 * processor.NL1); 
processor.SL2=2*MiB;  processor.WL2=16; processor.NL2 = 2048; processor.CL2 = processor.SL2 / (processor.WL2 * processor.NL2); 
processor.SL3=4*MiB;  processor.WL3=16; processor.NL3 = 4096; processor.CL3 = processor.SL3 / (processor.WL3 * processor.NL3); 
%
return;


==> plots/nueva_figura16/plots/resnet50_layers.m <==
function [ layers ] = resnet50_layers( );
%
%%%
layers = [%
  1 1605632   64  147
  2  401408   64   64
  3  401408   64  576
  4  401408  256   64
  5  401408   64  256
  6  401408  128  256
  7  100352  128 1152
  8  100352  512  128
  9  100352  512  256
  10 100352  128  512
  11 100352  256  512
  12  25088  256 2304
  13  25088 1024  256
  14  25088 1024  512
  15  25088  256 1024
  16  25088  512 1024
  17   6272  512 4608
  18   6272 2048  512
  19   6272 2048 1024
  20   6272  512 2048
];

return;


==> plots/nueva_figura16/plots/resnet50_layers_batch128.m <==
function [ DNN_layers ] = resnet50_layers_batch128( );
%
layers = [%
  1 1605632   64  147
  2  401408   64   64
  3  401408   64  576
  4  401408  256   64
  5  401408   64  256
  6  401408  128  256
  7  100352  128 1152
  8  100352  512  128
  9  100352  512  256
  10 100352  128  512
  11 100352  256  512
  12  25088  256 2304
  13  25088 1024  256
  14  25088 1024  512
  15  25088  256 1024
  16  25088  512 1024
  17   6272  512 4608
  18   6272 2048  512
  19   6272 2048 1024
  20   6272  512 2048
];
nlayers = size(layers,1);
%
DNN_layers.id(1:nlayers) = layers(:,1);
DNN_layers.m(1:nlayers)  = layers(:,2);
DNN_layers.n(1:nlayers)  = layers(:,3);
DNN_layers.k(1:nlayers)  = layers(:,4);
%
return;


==> plots/nueva_figura16/plots/resnet50_optimal_microkernel_carmel.m <==
function [ optimal_microkernel ] = resnet50_optimal_microkernel_carmel(BLIS);
%
%%%
if (BLIS==0)
  optimal_microkernel = [%
    1   4 28
    2   4 28
    3   8 12  
    4   4 20
    5   4 24
    6   4 28
    7   8 12
    8   4 24
    9   4 24
    10  4 16
    11  4 16
    12  8 12
    13  4 28
    14  4 24
    15  8 12
    16  8 12
    17  8 12
    18  4 24
    19  8 12 
    20  8 12
  ];
else
  optimal_microkernel = [%
    1   8 12
    2   8 12
    3   8 12  
    4   8 12
    5   8 12
    6   8 12
    7   8 12
    8   8 12
    9   8 12
    10  8 12
    11  8 12
    12  8 12
    13  8 12
    14  8 12
    15  8 12
    16  8 12
    17  8 12
    18  8 12
    19  8 12 
    20  8 12
  ];
end


return;

